The five-loop beta function of Yang-Mills theory with fermions

We have computed the five-loop corrections to the scale dependence of the renormalized coupling constant for Quantum Chromodynamics (QCD), its generalization to non-Abelian gauge theories with a simple compact Lie group, and for Quantum Electrodynamics (QED). Our analytical result, obtained using the background field method, infrared rearrangement via a new diagram-by-diagram implementation of the R* operation and the Forcer program for massless four-loop propagators, confirms the QCD and QED results obtained by only one group before. The numerical size of the five-loop corrections is briefly discussed in the standard MSbar scheme for QCD with n_f flavours and for pure SU(N) Yang-Mills theory. Their effect in QCD is much smaller than the four-loop contributions, even at rather low scales.

==> betafcts.h <==
* ---------------------------------------------------------------------
*
*   The beta funtion for Yang-Mills theory with one set of nf fermions
*   in MS-like factorization scheme up to five-loop (N^4LO) accuracy.
*
*      F. Herzog, B, Ruijl, T. Ueda, J.A.M. Vermaseren and A. Vogt
*      NIKHEF 2017-001, LTH 1117, arXiv:1701.01404 [hep-ph]
*
*   Notations: z`i' = Zeta(`i'), group factors as in the paper.
*
* ---------------------------------------------------------------------

* General case

 L beta0 =
       + ca * ( 11/3 )
       + nf*Tf * ( - 4/3 );

 L beta1 =
       + ca^2 * ( 34/3 )
       + nf*Tf*ca * ( - 20/3 )
       + nf*Tf*cf * ( - 4 );

 L beta2 =
       + ca^3 * ( 2857/54 )
       + nf*Tf*ca^2 * ( - 1415/27 )
       + nf*Tf*cf*ca * ( - 205/9 )
       + nf*Tf*cf^2 * ( 2 )
       + nf^2*Tf^2*ca * ( 158/27 )
       + nf^2*Tf^2*cf * ( 44/9 );

 L beta3 =
       + ca^4 * ( 150653/486 - 44/9*z3 )
       + [d4AA/Na] * ( - 80/9 + 704/3*z3 )
       + nf*Tf*ca^3 * ( - 39143/81 + 136/3*z3 )
       + nf*Tf*cf*ca^2 * ( 7073/243 - 656/9*z3 )
       + nf*Tf*cf^2*ca * ( - 4204/27 + 352/9*z3 )
       + nf*Tf*cf^3 * ( 46 )
       + nf*[d4RA/Na] * ( 512/9 - 1664/3*z3 )
       + nf^2*Tf^2*ca^2 * ( 7930/81 + 224/9*z3 )
       + nf^2*Tf^2*cf*ca * ( 17152/243 + 448/9*z3 )
       + nf^2*Tf^2*cf^2 * ( 1352/27 - 704/9*z3 )
       + nf^2*[d4RR/Na] * ( - 704/9 + 512/3*z3 )
       + nf^3*Tf^3*ca * ( 424/243 )
       + nf^3*Tf^3*cf * ( 1232/243 );

 L beta4 =
       + ca^5 * ( 8296235/3888 - 1630/81*z3 + 121/6*z4 - 1045/9*z5 )
       + ca*[d4AA/Na] * ( - 514/3 + 18716/3*z3 - 968*z4 - 15400/3*z5 )
       + nf*Tf*ca^4 * ( - 5048959/972 + 10505/81*z3 - 583/3*z4 + 1230*z5 )
       + nf*Tf*cf*ca^3 * ( 8141995/1944 + 146*z3 + 902/3*z4 - 8720/3*z5 )
       + nf*Tf*cf^2*ca^2 * ( - 548732/81 - 50581/27*z3 - 484/3*z4 + 12820/3*z5 )
       + nf*Tf*cf^3*ca * ( 3717 + 5696/3*z3 - 7480/3*z5 )
       + nf*Tf*cf^4 * ( - 4157/6 - 128*z3 )
       + nf*ca*[d4RA/Na] * ( 11312/9 - 127736/9*z3 + 2288*z4 + 67520/9*z5 )
       + nf*cf*[d4RA/Na] * ( - 320 + 1280/3*z3 + 6400/3*z5 )
       + nf*Tf*[d4AA/Na] * ( 904/9 - 20752/9*z3 + 352*z4 + 4000/9*z5 )
       + nf^2*Tf^2*ca^3 * ( 843067/486 + 18446/27*z3 - 104/3*z4 - 2200/3*z5 )
       + nf^2*Tf^2*cf*ca^2 * ( 5701/162 + 26452/27*z3 - 944/3*z4 + 1600/3*z5 )
       + nf^2*Tf^2*cf^2*ca * ( 31583/18 - 28628/27*z3 + 1144/3*z4 - 4400/3*z5 )
       + nf^2*Tf^2*cf^3 * ( - 5018/9 - 2144/3*z3 + 4640/3*z5 )
       + nf^2*ca*[d4RR/Na] * ( - 7184/3 + 40336/9*z3 - 704*z4 + 2240/9*z5 )
       + nf^2*cf*[d4RR/Na] * ( 4160/3 + 5120/3*z3 - 12800/3*z5 )
       + nf^2*Tf*[d4RA/Na] * ( - 3680/9 + 40160/9*z3 - 832*z4 - 1280/9*z5 )
       + nf^3*Tf*[d4RR/Na] * ( 3520/9 - 2624/3*z3 + 256*z4 + 1280/3*z5 )
       + nf^3*Tf^3*ca^2 * ( - 2077/27 - 9736/81*z3 + 112/3*z4 + 320/9*z5 )
       + nf^3*Tf^3*cf*ca * ( - 736/81 - 5680/27*z3 + 224/3*z4 )
       + nf^3*Tf^3*cf^2 * ( - 9922/81 + 7616/27*z3 - 352/3*z4 )
       + nf^4*Tf^4*ca * ( 916/243 - 640/81*z3 )
       + nf^4*Tf^4*cf * ( - 856/243 - 128/27*z3 );

* QCD

 L beta0qcd =
       + 11
       + nf * ( - 2/3 );

 L beta1qcd  =
       + 102
       + nf * ( - 38/3 );

 L beta2qcd  =
       + 2857/2
       + nf * ( - 5033/18 )
       + nf^2 * ( 325/54 );

 L beta3qcd  =
       + 149753/6 + 3564*z3
       + nf * ( - 1078361/162 - 6508/27*z3 )
       + nf^2 * ( 50065/162 + 6472/81*z3 )
       + nf^3 * ( 1093/729 );

 L beta4qcd  =
       + 8157455/16 + 621885/2*z3 - 88209/2*z4 - 288090*z5
       + nf * ( - 336460813/1944 - 4811164/81*z3 + 33935/6*z4 + 1358995/27*z5 )
       + nf^2 * ( 25960913/1944 + 698531/81*z3 - 10526/9*z4 - 381760/81*z5 )
       + nf^3 * ( - 630559/5832 - 48722/243*z3 + 1618/27*z4 + 460/9*z5 )
       + nf^4 * ( 1205/2916 - 152/81*z3 );

* QED - note: different overall sign convention

 L beta0qed =
       + nf * ( 4/3 );

 L beta1qed =
       + nf * ( 4 );

 L beta2qed =
       + nf * ( - 2 )
       + nf^2 * ( - 44/9 );

 L beta3qed =
       + nf * ( - 46 )
       + nf^2 * ( 760/27 - 832/9*z3 )
       + nf^3 * ( - 1232/243 );

 L beta4qed =
       + nf * ( 4157/6 + 128*z3 )
       + nf^2 * ( - 7462/9 - 992*z3 + 2720*z5 )
       + nf^3 * ( - 21758/81 + 16000/27*z3 - 416/3*z4 - 1280/3*z5 )
       + nf^4 * ( 856/243 + 128/27*z3 );

